Complex classes of periodically driven topological lattice systems

Periodically driven (Floquet) crystals are described by their quasi-energy spectrum. Their topological properties are characterized by invariants attached to the gaps of this spectrum. In this article, we define such invariants in all space dimensions, both in the case where no symmetry is present and in the case where the unitary chiral symmetry is present. When no symmetry is present, a $\mathbb{Z}$-valued invariant can be defined in each gap in all even space dimensions. This invariant does not capture all the properties of a system where chiral symmetry is present. In even space dimension, chiral symmetry puts constraints on its values in different gaps. In odd space dimension, chiral symmetry also enables to define a $\mathbb{Z}$-valued invariant, only in the chiral gaps $0$ and $\pi$. We relate both gap invariants to the standard invariants characterizing the quasi-energy bands of the system. Examples in one and three dimensions are discussed.

==> anc/3d_chiral_finite_size_figures.jl <==
# Copyright (c) 2016, Michel Fruchart. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without modification,
# are permitted provided that the following conditions are met:
#
# 1. Redistributions of source code must retain the above copyright notice, this
# list of conditions and the following disclaimer.
#
# 2. Redistributions in binary form must reproduce the above copyright notice,
# this list of conditions and the following disclaimer in the documentation and/or
# other materials provided with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
# ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
# WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
# ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
# (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
# LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
# ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
# SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#
#
#
#
# This code computes the quasi-energy spectrum in a finite strip,
# for the 3D model and sets of parameters used in the article arXiv:1511.06755.
# It also generates the corresponding figures.
#
# It runs under Julia 0.4 (http://julialang.org/)
#
# It is released under the 2-clause BSD license (see above).


include("lib_chiral.jl")

using PyCall;
@pyimport matplotlib.patches as mpl_patches
@pyimport matplotlib.lines as mpl_lines
@pyimport matplotlib as mpl
mpl.use("pgf")

import PyPlot;
plt = PyPlot;

using Colors;

plt.rc("pgf", texsystem="pdflatex", 
preamble="\\usepackage[utf8]{inputenc}\\usepackage[T1]{fontenc}\\usepackage{siunitx}\\usepackage{amsmath}")
plt.rc("text", usetex=true)
plt.rc("font", family="glou", size=10.0)

import PyPlot.@L_str

function pyplot_remove_bbox(fn)
    f = open(fn)
    s = readall(f)
    close(f)
    sp = replace(s, "\\pgfusepath{use as bounding box", 
        "%\\pgfusepath{use as bounding box")
    f = open(fn, "w")
    write(f, sp)
    close(f)
end

pauli_0 = [1 0 ; 0 1];
pauli_x = [0 1 ; 1 0];
pauli_y = [0 -1im ; 1im 0];
pauli_z = [1 0 ; 0 -1];

# Parameters of the numerical simulation : number of sites, of sidebands
# and of internal degrees of freedom of the Hamiltonian 
nbsites = 15;
nbsidebands = 2*3+1;
nbidof = 4;

omega = 5.;
T = 2*pi/omega;
m0 = 1.75;
m1 = 1.0;
delta = 0.5;

# Constructs from h the block matrix [[0,h],[h^dagger,0]]
function chiral_double(h)
    return sparse(hvcat(2,zeros(size(h)), h, conj(transpose(h)), zeros(size(h))))
end

# Compute the Hamiltonian (depending on surface momenta kx, ky) in Sambe space
function H_sambe(kx,ky)
    # Define the Sambe space Hamiltonian corresponding to the Floquet problem
    h_onsite_ch = 1im * (m0 + cos(kx) + cos(ky)) * pauli_0 + (sin(kx) + delta) * pauli_x + sin(ky) * pauli_y
    h_hop_plus_ch = 1im/2 * pauli_0 + 1/(2im) * pauli_z
    h_hop_minus_ch = 1im/2 * pauli_0 - 1/(2im) * pauli_z # beware, this is not (h_hop_plus_ch)^dagger

    h_first_harmonic_ch = 1im * m1/2 * pauli_0

    H_static_ch = blkdiag([sparse(h_onsite_ch) for i in 1:nbsites]...) + 
    blkupperdiag([sparse(h_hop_plus_ch) for i in 1:nbsites-1]...) +
    blklowerdiag([sparse(h_hop_minus_ch) for i in 1:nbsites-1]...);
    H_static = chiral_double(H_static_ch);
    
    H_driving_ch = blkdiag([sparse(h_first_harmonic_ch) for i in 1:nbsites]...);
    H_driving = chiral_double(H_driving_ch);
    
    Id_sites = blkdiag([sparse(eye(4)) for i in 1:nbsites]...);
    
    H_sambe = 
    blkdiag([sparse(-omega * Id_sites * (i-(nbsidebands+1)/2)) for i in 1:nbsidebands]...) + 
    blkdiag([H_static for i in 1:nbsidebands]...) + 
    blkupperdiag([H_driving for i in 1:nbsidebands-1]...) +
    blklowerdiag([conj(transpose(H_driving)) for i in 1:nbsidebands-1]...);
    
    return H_sambe
end

# Compute eigenvalues of the Sambe matrix, i.e. quasi-energies
function compute_evs(k)
    kx,ky = k
    evs = eigvals(full(H_sambe(kx,ky))) * 1/omega;
    
    from = round(Int,(nbsidebands - 1)/2) * nbsites * nbidof + 1;
    to = (round(Int,(nbsidebands - 1)/2) + 1) * nbsites * nbidof;
    
    return evs[from:to]
end

# Same but keeping track of the momentum k
function compute_evs_with_k(k)
    kx,ky = k
    return map(e -> (kx,ky,e), compute_evs(k))
end

# Same but projected along ky
function compute_projected_evs(kx, nbky)
    kys = linspace(-pi,pi,nbky)
    evs = flatten([compute_evs((kx,ky)) for ky in kys])
    return evs
end

# extract the band limits from the eigenvalues
# (here there are two bands that may only touch at 0 in the 1FZ)
function get_CB_top(evs)
    evs_plus = filter(x -> x >= 0., flatten(evs));   
    return maximum(evs_plus)
end
function get_CB_bottom(evs)
    evs_plus = filter(x -> x >= 0., flatten(evs));    
    return minimum(evs_plus)
end
function get_VB_top(evs)
    evs_minus = filter(x -> x <= 0., flatten(evs));   
    return maximum(evs_minus)
end
function get_VB_bottom(evs)
    evs_minus = filter(x -> x <= 0., flatten(evs));    
    return minimum(evs_minus)
end

# First figure : projection of the whole band structure along ky, so we get \varespsilon(kx)

kxs = linspace(-pi,pi,95);

evs = [compute_projected_evs(kx, 95) for kx in kxs];

plt.figure(figsize=(3*1.1,2*1.1))

plt.plot(kxs, map(get_CB_top, evs), color="black",lw=0.05)
plt.plot(kxs, map(get_CB_bottom, evs), color="black",lw=0.05)

plt.fill_between(kxs, map(get_CB_top, evs), map(get_CB_bottom, evs), facecolor="#aaaaaa", alpha=0.5)

plt.plot(kxs, map(get_VB_top, evs), color="black",lw=0.05)
plt.plot(kxs, map(get_VB_bottom, evs), color="black",lw=0.05)
plt.fill_between(kxs, map(get_VB_top, evs), map(get_VB_bottom, evs), facecolor="#aaaaaa", alpha=0.5)

plt.xlim(-pi,pi)
plt.ylim(-1/2,1/2)

plt.gca()[:set_xticks]([-pi,0,pi])
plt.gca()[:set_xticklabels]([L"-\pi",L"0",L"\pi"])

plt.gca()[:set_yticks]([-0.5,-0.25,0.,0.25,0.5])
plt.gca()[:set_yticklabels]([L"-1/2",L"-1/4",L"0",L"1/4",L"1/2"])

plt.xlabel(L"$k_x$", size=12)
plt.ylabel(L"$\varepsilon/2\pi$", size=12)

plt.savefig("figures/figure_3d_chiral_spectrum.pgf")
pyplot_remove_bbox("figures/figure_3d_chiral_spectrum.pgf")
#plt.show()


# Second figure: zoom on a Dirac point, the one in the gap 0

function DP_nbh(DP, nbh_delta, nbh_nbk)
    return [(kx,ky) for kx in linspace(DP[1]-nbh_delta,DP[1]+nbh_delta,nbh_nbk), ky in linspace(DP[2]-nbh_delta,DP[2]+nbh_delta,nbh_nbk)];
end

DP0 = (-2.618, -pi)
DP0_nbh = DP_nbh(DP0, 0.1, 25);

evs_DP0 = flatten(map(compute_evs_with_k, flatten(DP0_nbh)));

evs_DP0_flat = hcat(map(collect,flatten(evs_DP0))...);

evs_DP0_PLUS = filter(x -> 0 <= x[3] <= 0.05, evs_DP0);
evs_DP0_PLUS_flat = hcat(map(collect,flatten(evs_DP0_PLUS))...);

evs_DP0_MINUS = filter(x -> 0 <= - x[3] <= 0.05, evs_DP0);
evs_DP0_MINUS_flat = hcat(map(collect,flatten(evs_DP0_MINUS))...);

fig = plt.figure(figsize=(3.25,3.25))
ax = plt.gca(projection="3d")
cm_min = -0.022
cm_max = +0.022

c = plt.plot_trisurf(flatten(evs_DP0_PLUS_flat[1,:]'),flatten(evs_DP0_PLUS_flat[2,:]'),flatten(evs_DP0_PLUS_flat[3,:]'),
antialiased=true, color=(0,0,0,0), linewidth=0.2, vmin=cm_min,vmax=cm_max)
c[:set_edgecolors]((0,0,0,0.1))
plt.plot_trisurf(flatten(evs_DP0_PLUS_flat[1,:]'),flatten(evs_DP0_PLUS_flat[2,:]'),flatten(evs_DP0_PLUS_flat[3,:]'),
antialiased=true, cmap="coolwarm", alpha=0.8, linewidth=0, vmin=cm_min,vmax=cm_max)


c = plt.plot_trisurf(flatten(evs_DP0_MINUS_flat[1,:]'),flatten(evs_DP0_MINUS_flat[2,:]'),flatten(evs_DP0_MINUS_flat[3,:]'),
antialiased=true, color=(0,0,0,0), linewidth=0.2, vmin=cm_min,vmax=cm_max)
c[:set_edgecolors]((0,0,0,0.1))
plt.plot_trisurf(flatten(evs_DP0_MINUS_flat[1,:]'),flatten(evs_DP0_MINUS_flat[2,:]'),flatten(evs_DP0_MINUS_flat[3,:]'),
antialiased=true, cmap="coolwarm", alpha=0.8, linewidth=0, vmin=cm_min,vmax=cm_max)


ax[:view_init](10, 65)
plt.zlim(-0.025,0.025)

ax[:xaxis][:set_rotate_label](false)
ax[:yaxis][:set_rotate_label](false)
ax[:zaxis][:set_rotate_label](false)

plt.xlabel(L"k_x", size=12)
plt.ylabel(L"k_y", size=12)
plt.zlabel(L"$\frac{\varepsilon}{2\pi}$", size=12)


ax[:set_xticks]([-2.5,-2.6,-2.7])
ax[:set_xticklabels]([L"-2.5",L"-2.6",L"-2.7"])

ax[:set_yticks]([-3.0,-3.1,-3.2])
ax[:set_yticklabels]([L"-3.0",L"-3.1",L"-3.2"])

ax[:set_zticks]([-0.02,0.,0.02])
ax[:set_zticklabels]([L"-0.02",L"0",L"0.02"])

ax[:xaxis][:set_tick_params](pad=-5)
ax[:yaxis][:set_tick_params](pad=1)

ax[:xaxis][:labelpad] = -5
ax[:yaxis][:labelpad] = -5

# strangely, precise placement of tick labels
# does not work unless in jupyter notebook
# for l in ax[:yaxis][:get_majorticklabels]()
#     pos = l[:get_position]()
#     l[:set_x](pos[1]-0.005)
#     l[:set_y](pos[2]+0.012)
#     l[:set_x] = x-> pos[1]-0.005
#     l[:set_y] = x-> pos[2]+0.012
#     l[:set_position] = x -> (pos[1]-0.005,pos[2]+0.012)
# end

plt.savefig("figures/figure_3d_chiral_DP0_zoom.pgf")
pyplot_remove_bbox("figures/figure_3d_chiral_DP0_zoom.pgf")
#plt.show()




==> anc/chiral_floquet_index_1d.jl <==
# Copyright (c) 2015, Michel Fruchart. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without modification,
# are permitted provided that the following conditions are met:
#
# 1. Redistributions of source code must retain the above copyright notice, this
# list of conditions and the following disclaimer.
#
# 2. Redistributions in binary form must reproduce the above copyright notice,
# this list of conditions and the following disclaimer in the documentation and/or
# other materials provided with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
# ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
# WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
# ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
# (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
# LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
# ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
# SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#
#
#
# 
# This code computes the chiral invariant in 1D for the model and the sets of 
# parameters used in the article arXiv:1511.06755v1
# See lib_chiral.jl for the actual code.
#
# It runs under Julia 0.4 (http://julialang.org/)
#
# It is released under the 2-clause BSD license (see above).

include("lib_chiral.jl")

# Bulk Hamiltonian
function getH(J1, J2, Ax,T)
    function H1(t::Real,k::Real)
        pauli_0 = [1 0 ; 0 1]
        pauli_x = [0 1 ; 1 0]
        pauli_y = [0 -1im ; 1im 0]
        pauli_z = [1 0 ; 0 -1]
        
        return (J1 + J2 * cos(k)) * pauli_x - J2 * sin(k) * pauli_y + Ax * cos(2*pi*t/T) * pauli_x
    end 
    return H1
end

# Compute the bulk invariants for the two cases at hand

function calc_anomalous()
    J1 = 1;
    J2 = 3/2;
    Ax = 6; 
    T = 2.35;
    omega = 2*pi/T;
    nbt = 500;
    nbk = 2000;
    dk = 1e-8;
    
    return compute_chiral_index(getH(J1,J2,Ax,T), T,  nbt, nbk, dk)
end

println("anomalous case")
println(calc_anomalous())

function calc_pi_nontrivial()
    J1 = 3/2
    J2 = 1;
    Ax = 6;
    T = 2.35;
    omega = 2*pi/T;
    nbt = 500;
    nbk = 2000;
    dk = 1e-8;
    
    return compute_chiral_index(getH(J1,J2,Ax,T), T,  nbt, nbk, dk)
end

println("pi_nontrivial case")
println(calc_pi_nontrivial())








==> anc/chiral_floquet_index_3d.jl <==
# Copyright (c) 2015, Michel Fruchart. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without modification,
# are permitted provided that the following conditions are met:
#
# 1. Redistributions of source code must retain the above copyright notice, this
# list of conditions and the following disclaimer.
#
# 2. Redistributions in binary form must reproduce the above copyright notice,
# this list of conditions and the following disclaimer in the documentation and/or
# other materials provided with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
# ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
# WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
# ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
# (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
# LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
# ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
# SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#
#
#
# 
# This code computes the chiral invariant in 3D for the model and the sets of 
# parameters used in the article arXiv:1511.06755v1
# See lib_chiral.jl for the actual code.
#
# It runs under Julia 0.4 (http://julialang.org/)
#
# It is released under the 2-clause BSD license (see above).


include("lib_chiral.jl")

# Bulk Hamiltonian
function getH(m0, m1, delta, T)
    function H1(t::Real,k::Array)
        pauli_0 = [1 0 ; 0 1]
        pauli_x = [0 1 ; 1 0]
        pauli_y = [0 -1im ; 1im 0]
        pauli_z = [1 0 ; 0 -1]
        
        kx, ky, kz = k
        
        q0 = (m0 + m1*cos(2*pi*t/T)) + cos(kx) + cos(ky) + cos(kz)
        q1 = sin(kx) + delta
        q2 = sin(ky)
        q3 = sin(kz)
        H = q0 * kron(pauli_y,pauli_0) + kron(pauli_x,q1*pauli_x+q2*pauli_y+q3*pauli_z)
        
        return H
    end 
    return H1
end

# Parameters
omega = 5.
T = 2.*pi/omega
m0 = 1.75
m1 = 1.
delta = 0.5

nbk = 200
nbt = 100

# Hamiltonian
H = getH(m0,m1,delta,T)

println("starting ...")

# 3D Brillouin zone
ks1d = linspace(-pi,pi,nbk);
BZ3d = [ [kx,ky,kz] for kx in ks1d, ky in ks1d, kz in ks1d]; 

# Compute evolution operator, periodized evolution operator, and chiral halves at T/2
ti = time();
Vhs = reshape(pmap(k -> compute_half_period_operators_chiral(H, T, nbt, k), BZ3d), size(BZ3d)) 
tf = time();
tps_V = tf - ti;

# Separate gaps 0 and pi
Vhs0 = map(x -> chiral_half(x[:zero],:zero), Vhs);
Vhspi = map(x -> chiral_half(x[:pi],:pi), Vhs);

# Compute degrees
ti = time();
G0 = degree_from_Vs(Vhs0);
Gpi = degree_from_Vs(Vhspi);
tf = time();
tps_deg = tf - ti;


outfile = open("result_index_3d.txt", "w")
write(outfile, "G0 = " * string(G0) * " ; Gpi = " * string(Gpi))
close(outfile)

println("finished !")


==> anc/lib_chiral.jl <==
# Copyright (c) 2015, Michel Fruchart. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without modification,
# are permitted provided that the following conditions are met:
#
# 1. Redistributions of source code must retain the above copyright notice, this
# list of conditions and the following disclaimer.
#
# 2. Redistributions in binary form must reproduce the above copyright notice,
# this list of conditions and the following disclaimer in the documentation and/or
# other materials provided with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
# ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
# WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
# ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
# (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
# LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
# ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
# SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#
#
#
#
# This code computes the evolution operator over one period, and, from that,
# the chiral invariant in 1D. It is used in chiral_floquet_index_1d.jl
# The same tools are used in chiral_floquet_index_3d.jl to compute the
# chiral invariant in 3D for the models and sets of parameters
# used in the article arXiv:1511.06755v1
# It also contains tools used in ssh_dynamic_finite_size_figures.jl
# and 3d_chiral_finite_size_figures.jl where the quasi-energy spectrum
# in a finite strip is computed, for the same models and sets of parameters.
#
# It runs under Julia 0.4 (http://julialang.org/)
#
# It is released under the 2-clause BSD license (see above).

# Argument of a complex number z with respect to the reference angle angle_cut.
# The usual cut is at angle_cut = -pi.
function arg_with_cut(z::Complex, angle_cut::Real)
    return angle( z * exp(-1im*(angle_cut + pi)) ) + angle_cut + pi
end

# Logarithm of a complex number z with branch cut along the complex angle angle_cut.
function log_with_cut(z::Complex, angle_cut::Real)
    return log(abs(z)) + 1im * arg_with_cut(z,angle_cut)
end


# A method to determine how a nearly unitary matrix U
# is far from unitarity.
# We compute U U^\dagger - 1.
function deviation_from_unitarity(U::Matrix)
    return maxabs(eigvals(eye(U) - U' * U))
end

# Compute the logarithm of an unitary matrix with a given branch cut
function unitary_matrix_log_with_cut(U::Matrix, angle_cut::Real)
    epsilon = 1e-5
    if deviation_from_unitarity(U) > epsilon
        error("unitary_matrix_log_with_cut:nonunitary deviation = " * string(deviation_from_unitarity(U)))
    end
    # U = Q T Q'
    T, Q = schur(U)
    D = diag(T) ./ abs(diag(T))
    logD = map(x -> log_with_cut(x, angle_cut), D)
    logU = Q * diagm(logD) * Q'
    return logU
end

# The aim is to take a list $[A_1, A_2, ..., A_n]$ and to yield the list
# $[A_1, A_2 \cdot A_1, A_3 \cdot A_2 \cdot A_1, ..., A_n \cdot A_{n-1} \cdots A_2 \cdot A_1] \equiv [U_1, ..., U_n]$.
# We compute iteratively $U_1 = A_1$ and $U_{n} = A_{n} \cdot U_{n-1}$.
# FIXME name of the function is not very clear
function amp(A_list::Array{Matrix})
    # list of all partial products U_i
    U_list::Array{Matrix}
    U_list = Matrix[A_list[1]]
    # current element
    U_ = A_list[1]
    for A_ in A_list[2:end]
        U_ = A_ * U_
        push!(U_list,U_)
    end
    
    return U_list
end

function test_amp()
    pauli_0 = [1. 0. ; 0. 1.]
    pauli_x = [0. 1. ; 1. 0.]
    pauli_y = [0. -1.im ; 1.im 0.]
    pauli_z = [1. 0. ; 0. -1.]
    
    a = amp(Matrix[pauli_x, pauli_y, pauli_x, pauli_z])
    b = Matrix[pauli_x, pauli_y * pauli_x, pauli_x * pauli_y * pauli_x, pauli_z * pauli_x * pauli_y * pauli_x]
    
    @assert a == b
end

# Floquet operator from the time-list of evolution operators `Us`
# We assume Us is computed only over one period.
# This is not checked !
function UF_from_Us(Us::Array)
    return Us[end]
end


# Effective hamiltonian with cut at `cut` from Floquet operator `UF`
function Heff_from_UF(UF::Matrix, T::Real, cut::Real)
    Heff::Array
    Heff = (1im/T) * unitary_matrix_log_with_cut(UF, cut)
    return Heff
end


# Periodized evolution operator with cut at `cut`
# times should be an array of reals, but I cannot simply express it because 
# Julia has NOT Array{Float64} <: Array{Real} for performance reasons ...
# U_list should be a Array{Matrix}
function Vs_from_Us(U_list::Array, T::Real, cut::Real, times::AbstractArray)
    V_list::Array{Matrix}
    Heff = Heff_from_UF(UF_from_Us(U_list), T, cut)
    V_list = [ U * expm(1im * t * Heff) for (U, t) in zip(U_list, times) ]
    return V_list
end

# Returns the real part if the imaginary part is small enough
# By default "small enough" is machine precision eps()
function real_if_close(z::Complex, epsilon::Real)
    return imag(z) >= epsilon ? z : real(z) 
end
real_if_close(z::Complex) = real_if_close(z, eps())
real_if_close(z::Real, epsilon::Real) = z
real_if_close(z::Real) = z

# Flatten an array
flatten{T}(a::Array{T,1}) = any(x->isa(x,Array),a)? flatten(vcat(map(flatten,a)...)): a
flatten{T}(a::Array{T}) = reshape(a,prod(size(a)))
flatten(a)=a

# Creates a upper/lower diagonal block matrix, in the same fashion as blkdiag
function blkupperdiag(X::SparseMatrixCSC...)
    # I assume all matrices are square matrices with same dimension
    N = length(X)
    d = size(X[1],1)
    return hcat(spzeros((N+1)*d,d),vcat(blkdiag(X...),spzeros(d,d*N)))
end

function blklowerdiag(X::SparseMatrixCSC...)
    # I assume all matrices are square matrices with same dimension
    N = length(X)
    d = size(X[1],1)
    return hcat(vcat(spzeros(d,d*N),blkdiag(X...)),spzeros((N+1)*d,d))
end

# Repeat n times a vector v
rep(v, n) = [v[div(i,n)+1] for i=0:n*length(v)-1]

####################################################################################
# Chiral systems

# Compute V_{0}(T/2,k) and V_{pi}(T/2,k)
function compute_half_period_operators_chiral(H::Function, T::Real, nbt::Int, k)
    times = linspace(0,T,nbt)
    delta_t = T/nbt
    DeltaUs = Matrix[ expm(-1im * H(t, k) * delta_t) for (i,t) in enumerate(times) ]
    Us = amp(DeltaUs)
    # dans le cas chiral, seuls deux gaps sont pertinents (0 et pi)
    Vs_0 = Vs_from_Us(Us, T, 0, times)
    Vs_pi = Vs_from_Us(Us, T, pi, times)
    Vs_half_period_0 = Vs_0[round(Int, nbt/2)]
    Vs_half_period_pi = Vs_pi[round(Int, nbt/2)]
    return Dict(:zero=>Vs_half_period_0, :pi=>Vs_half_period_pi)
end

# Extract the block V_{0/pi}^{+} from V_{0/pi}(T/2)
# This obviously works only for operators represented
# as matrices M in the chiral basis (!). 
# M is supposed to be square.
# Else a unitary rotation would be needed.
function chiral_half(M::Array, cut::Symbol)
    half_size = round(Int,size(M,1)/2) 
    if cut == :zero
        return M[1:half_size,half_size+1:end]
    elseif cut == :pi
        return M[1:half_size,1:half_size]
    else
        error()
    end
end

# Compute the chiral index densities (for both gaps/cuts 0 and pi)
# i.e. tr(v^-1 dv) (with v = V_{0/pi}^{+})
function chiral_index_densities(H::Function, T::Real, nbt::Int, k::Real, dk::Real)
    vk = compute_half_period_operators_chiral(H, T, nbt, k)
    vkp = compute_half_period_operators_chiral(H, T, nbt, k+dk)
    vkm = compute_half_period_operators_chiral(H, T, nbt, k-dk)
    
    cuts = keys(vk)
    return [cut => trace(inv(chiral_half(vk[cut], cut)) * (chiral_half(vkp[cut], cut)-chiral_half(vkm[cut], cut))/(2*dk)) for cut in cuts]
end

# Compute the topological invariant by integrating the chiral index densities (for both gaps 0 and pi)
function compute_chiral_index(H::Function, T::Real, nbt::Int, nbk::Int, dk::Real)
    #dk = 1e-4; # pour la dérivée
    ks = linspace(0,2*pi,nbk);
    idxds = [chiral_index_densities(H, T, nbt, k, dk) for k in ks];
    function sum_each_cut(d1,d2)
        return [cut => d1[cut] + d2[cut] for cut in keys(d1)]
    end
    sums = reduce(sum_each_cut,Dict(:zero=>0,:pi=>0), idxds)
    Ws = [cut => real_if_close((2*pi/nbk) * 1im/(2*pi) * sums[cut],1e-4) for cut in keys(sums)]
    
    return Ws
end

# Convert the dictionary to an array 
function chiral_indices_to_array(d)
    return [d[:zero],d[:pi]]
end

# Compute the 3D degree of a (discretized) map Vs
function degree_from_Vs(Vs::Array)
    function per(i::Int,N::Int)
        return mod(i-1,N)+1
    end

    total = 0.
    Nt = size(Vs,1)
    Nx = size(Vs,2)
    Ny = size(Vs,3)
    
    V = Array(Complex{Float64},2,2)
    invV = Array(Complex{Float64},2,2)
    deltaVt = Array(Complex{Float64},2,2)
    deltaVx = Array(Complex{Float64},2,2)
    deltaVy = Array(Complex{Float64},2,2)

    for iy = 1:Ny
        for ix = 1:Nx
            for it = 1:Nt
                V = Vs[it,ix,iy]
                invV = inv(V)
                deltaVt = invV * (Vs[per(it+1,Nt),ix,iy] - Vs[per(it-1,Nt),ix,iy])/2.
                deltaVx = invV * (Vs[it,per(ix+1,Nx),iy] - Vs[it,per(ix-1,Nx),iy])/2.
                deltaVy = invV * (Vs[it,ix,per(iy+1,Ny)] - Vs[it,ix,per(iy-1,Ny)])/2.
                total += trace(deltaVt * (deltaVx * deltaVy - deltaVy * deltaVx))
            end
        end
    end
    integralValue = 1/(8*pi^2) * total
    
    degree = real_if_close(integralValue, 1e-5)
    
    return degree
end


==> anc/result_index_3d.txt <==
G0 = 0.9989084119013313 ; Gpi = -1.9714433970136047

==> anc/ssh_dynamic_finite_size_figures.jl <==
# Copyright (c) 2015, Michel Fruchart. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without modification,
# are permitted provided that the following conditions are met:
#
# 1. Redistributions of source code must retain the above copyright notice, this
# list of conditions and the following disclaimer.
#
# 2. Redistributions in binary form must reproduce the above copyright notice,
# this list of conditions and the following disclaimer in the documentation and/or
# other materials provided with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
# ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
# WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
# ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
# (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
# LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
# ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
# SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#
#
#
#
# This code computes the quasi-energy spectrum in a finite strip,
# for the 1D model and sets of parameters used in the article arXiv:1511.06755.
# It also generates the corresponding figures.
#
# It runs under Julia 0.4 (http://julialang.org/)
#
# It is released under the 2-clause BSD license (see above).


include("lib_chiral.jl")

# The two points of the parameter space that we want to study
phase = :anomalous
#phase = :pi_nontrivial

using PyCall;
@pyimport matplotlib.patches as mpl_patches
@pyimport matplotlib.lines as mpl_lines
@pyimport matplotlib as mpl
mpl.use("pgf")

import PyPlot;
plt = PyPlot;

using Colors;


pauli_0 = [1 0 ; 0 1];
pauli_x = [0 1 ; 1 0];
pauli_y = [0 -1im ; 1im 0];
pauli_z = [1 0 ; 0 -1];

# Parameters of the numerical simulation : number of sites, of sidebands
# and of internal degrees of freedom of the Hamiltonian 
nbsites = 80;
nbsidebands = 19;
nbidof = 2;

# Choose the parameters of the model
## topological phase with a nontrivial pi gap only
if phase == :pi_nontrivial
    J1 = 3/2
    J2 = 1
    Ax = 6;
    T = 2.35;
    omega = 2*pi/T;
end
## topological anomalous phase with nontrivial 0 and pi gaps
if phase == :anomalous
    J1 = 1
    J2 = 3/2
    Ax = 6;
    T = 2.35;
    omega = 2*pi/T;
end

# Define the Sambe space Hamiltonian corresponding to the Floquet problem
h_onsite = sparse(J1*pauli_x);
h_hop = sparse(J2/2*(pauli_x-1im*pauli_y));

H_static = blkdiag([h_onsite for i in 1:nbsites]...) + 
blkupperdiag([h_hop for i in 1:nbsites-1]...) +
blklowerdiag([conj(transpose(h_hop)) for i in 1:nbsites-1]...);

Id_sites = blkdiag([sparse(pauli_0) for i in 1:nbsites]...);

H_driving = blkdiag([sparse(Ax/2*pauli_x) for i in 1:nbsites]...);

H_sambe = 
blkdiag([sparse(-omega * Id_sites * (i-(nbsidebands+1)/2)) for i in 1:nbsidebands]...) + 
blkdiag([H_static for i in 1:nbsidebands]...) + 
blkupperdiag([H_driving for i in 1:nbsidebands-1]...) +
blklowerdiag([conj(transpose(H_driving)) for i in 1:nbsidebands-1]...);

# Compute its eigenvalues
evs = eigvals(full(H_sambe)) * 1/omega;

# select the middlemost sideband
from = round(Int,(nbsidebands - 1)/2) * nbsites * nbidof + 1;
to = (round(Int,(nbsidebands - 1)/2) + 1) * nbsites * nbidof;

# This should be <= 0.5, else there is a problem e.g. too few sidebands
print(maximum(evs[from:to]))

# we should see one and only one sideband
plt.figure(figsize=(1,4))
plt.plot(zeros(evs[from:to]), evs[from:to], ".", color="red")
plt.ylim(-1/2,1/2)
plt.xlim(-0.02,0.02)
plt.xticks([])
plt.show()

# Function to compute the mean position of the Floquet state so we can see whether it is a bulk or edge state
# (and assign it a color accordingly)
function mean_position(v)
    return abs(dot(1-repmat(rep(vcat(1:nbsites/2,nbsites/2-(1:nbsites/2)),nbidof),nbsidebands)/(nbsites/2), abs(v).^2))
end

# Compute eigenstates (Floquet states), then mean positions
evecs = eigvecs(full(H_sambe));
mean_positions = [mean_position(evecs[:,i]) for i in 1:nbsidebands*nbsites*nbidof];

# Put quasi-energies to the circle
evs_circle = map(x -> exp(-1im * 2pi * x), evs);

# Plot everything cutely and export as a pgf code
cmredblue = plt.ColorMap("red_blue", [RGB(0.7,0.1,0.1),RGB(0.8,0,0),RGB(0,0.2,0.6),RGB(0,0.2,0.6)])
plt.rc("pgf", texsystem="pdflatex", preamble="\\usepackage[utf8]{inputenc}\\usepackage[T1]{fontenc}\\usepackage{siunitx}\\usepackage{amsmath}")
plt.rc("text", usetex=true)
plt.rc("font", family="glou", size=10.0)

import PyPlot.@L_str

plt.figure(figsize=(3.25,3.25))
ax = plt.gca()
dia_band = 2

fig_lim = 2
dia_ax = 1.6
dtick = 0.1
dlab = 0.3
font_family = "non"
circle_axis = mpl_patches.Arc(xy=[0,0], width=dia_ax, height=dia_ax, zorder=-2, edgecolor="#000000", linewidth=1)
zero_tick = mpl_lines.Line2D([dia_ax/2+dtick/2,dia_ax/2-dtick/2], [0,0], color="#000000")
pi_tick = mpl_lines.Line2D([-dia_ax/2+dtick/2,-dia_ax/2-dtick/2], [0,0], color="#000000")
ax[:add_artist](circle_axis)
ax[:add_artist](zero_tick)
ax[:add_artist](pi_tick)
plt.text(-dia_ax/2+dlab, 0, L"$\pi$", ha="right", va="center", family=font_family, size=14)
plt.text(dia_ax/2-dlab, 0, L"$0$", ha="left", va="center", family=font_family, size=14)
plt.text(0, dia_ax/2-dlab, L"$\varepsilon$", ha="center", va="center", family=font_family, size=22)

if phase == :anomalous
    plt.text(0, dia_ax/2+0.45, "band", ha="center", va="center", family=font_family, size=11, color=(0.7,0.1,0.1))
    plt.text(-dia_ax/2-0.65, 0, "edge\n state", ha="center", va="center", family=font_family, size=11, color=(0,0.2,0.6))
    plt.text(+dia_ax/2+0.65, 0, "edge\n state", ha="center", va="center", family=font_family, size=11, color=(0,0.2,0.6))
end
if phase == :pi_nontrivial
    plt.text(0, dia_ax/2+0.45, "band", ha="center", va="center", family=font_family, size=11, color=(0.7,0.1,0.1))
    plt.text(-dia_ax/2-0.65, 0, "edge\n state", ha="center", va="center", family=font_family, size=11, color=(0,0.2,0.6))
end

plt.scatter(real(evs_circle[from:to]), imag(evs_circle[from:to]), c=mean_positions[from:to], cmap=cmredblue, s=30, lw=0)

plt.xlim(-fig_lim,fig_lim)
plt.ylim(-fig_lim,fig_lim)
plt.xticks([])
plt.yticks([])
if phase == :pi_nontrivial
    plt.savefig("figures/figure_ssh_dynamic_pi_nontrivial.pgf")
end
if phase == :anomalous
    plt.savefig("figures/figure_ssh_dynamic_anomalous.pgf")
end
plt.show()

# We can also look at the same data on the line
plt.figure(figsize=(1,4))
plt.scatter(zeros(evs[from:to]), evs[from:to], c=mean_positions[from:to], cmap=cmredblue, s=15, lw=0)
plt.ylim(-1/2+-0.05,1/2+0.05)
plt.xlim(-0.02,0.02)
plt.xticks([])
plt.yticks([-1/2,0,1/2])
plt.show()












